Quotients, inductive types, and quotient inductive types

This paper introduces an expressive class of indexed quotient-inductive types, called QWI types, within the framework of constructive type theory. They are initial algebras for indexed families of equational theories with possibly infinitary operators and equations. We prove that QWI types can be derived from quotient types and inductive types in the type theory of toposes with natural number object and universes, provided those universes satisfy the Weakly Initial Set of Covers (WISC) axiom. We do so by constructing QWI types as colimits of a family of approximations to them defined by well-founded recursion over a suitable notion of size, whose definition involves the WISC axiom. We developed the proof and checked it using the Agda theorem prover.

==> resources/add-pdf-links.py <==
#!/usr/bin/env python3

import requests
import re
import os

rendered_re = re.compile(r'^Rendered into PDF')
merge_url_base = "https://gitlab.developers.cam.ac.uk/api/v4/projects/{}/merge_requests/{}/notes"
message_base = """Rendered into PDF:
- [this branch \[PDF\]]({url}/-/jobs/artifacts/{branch}/raw/qw-journal.pdf?job=compiled_pdf)
- [diff against master \[PDF\] (might be out of date: master may be too old or too new)]({url}/-/jobs/artifacts/{branch}/raw/qw-journal-diff.pdf?job=diff_master)

(This comment was automatically generated by add-pdf-links.py)
"""

def main():
    project_id = os.environ['CI_MERGE_REQUEST_PROJECT_ID']
    branch_name = os.environ['CI_MERGE_REQUEST_SOURCE_BRANCH_NAME']
    merge_id = os.environ['CI_MERGE_REQUEST_IID']
    project_url = os.environ['CI_PROJECT_URL']
    private_token = os.environ['API_PRIVATE_TOKEN']
    headers = {"PRIVATE-TOKEN": private_token}
    merge_url = merge_url_base.format(project_id, merge_id)
    print("NOTE url:", merge_url)
    merge_response = requests.get(merge_url, headers=headers)
    print("NOTE response:", merge_response.status_code, merge_response.reason)
    comments = merge_response.json()
    for comment in comments:
        if rendered_re.match(comment['body']):
            print("pdf links already posted, exiting")
            return
    message = message_base.format(url=project_url, branch=branch_name)
    result = requests.post(merge_url, headers=headers, data={"body": message})
    print(result)

if __name__ == "__main__":
    main()

